Bank-World: A Benchmark for Evaluating Agents on Banking Workflows

Bank-World is a benchmark of 50 banking tasks across two simulated institutions. Completing banking work requires more than producing the right calculation: agents must reconcile records, obtain permission, execute transactions, and keep instructions and status reports consistent as circumstances change. Bank-World tests these requirements through single-turn assignments and multi-turn interactions with simulated employees who supply information, approve actions, and revise instructions. Grading combines executable checks of recorded actions and state with model judgments of task requirements, including whether valid alternative solutions satisfy them. Across 1,600 attempts by four models, we find that correct decisions often fail to become completed work. Agents charge fees twice, distribute the correct total in incorrect amounts among the recipients, and execute payments while approval is pending. Their strengths also differ: Sol leads single-turn completion, Opus has the highest observed multi-turn completion rate, and Grok succeeds across more multi-turn tasks but less consistently. Bank-World makes these differences inspectable through task-level results and worked examples connecting source evidence, agent decisions, and simulated consequences. We retain the task environments, executable graders, and full trajectories privately to reduce contamination and preserve the benchmark for future evaluations.

==> anc/reward-specifications.json <==
[
  {
    "id": "SQ-1",
    "task_id": "bank-w12-a4-p10-n01",
    "setting": "SQ",
    "name": "Mercer custody recovery",
    "category_code": "T",
    "category": "Trust and asset allocation",
    "description": "Allocate recovery between principal and income and reconcile the advance.",
    "full_passes": 3,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "advance_reconciliation",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "email_package",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p10"
  },
  {
    "id": "SQ-2",
    "task_id": "bank-w12-a8-p23-n01",
    "setting": "SQ",
    "name": "Walther reconsideration",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Correct adverse reasons and identify the amendments needed for review.",
    "full_passes": 3,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "calculation",
        "weight": 0.23,
        "must_pass": false
      },
      {
        "id": "communication",
        "weight": 0.05,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p23"
  },
  {
    "id": "SQ-3",
    "task_id": "bank-w12-a18-p29-n01",
    "setting": "SQ",
    "name": "Maren Vale awards",
    "category_code": "T",
    "category": "Trust and asset allocation",
    "description": "Fund net awards and tax custody while retaining remittance follow-up.",
    "full_passes": 25,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.2,
        "must_pass": true
      },
      {
        "id": "pending_remittance",
        "weight": 0.1,
        "must_pass": false
      },
      {
        "id": "handoff",
        "weight": 0.15,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p29"
  },
  {
    "id": "SQ-4",
    "task_id": "bank-w12-a18-p41-e1",
    "setting": "SQ",
    "name": "Saucedo service remediation",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Resolve check dispositions, post service relief, and retain research work.",
    "full_passes": 24,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "instrument_authority",
        "weight": 0.23,
        "must_pass": false
      },
      {
        "id": "research_handoff",
        "weight": 0.05,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p41"
  },
  {
    "id": "SQ-5",
    "task_id": "bank-w12-a35-p52-e1",
    "setting": "SQ",
    "name": "Houghton subscriptions",
    "category_code": "T",
    "category": "Trust and asset allocation",
    "description": "Settle pooled subscriptions and return only distributable residual cash.",
    "full_passes": 25,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.38,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.16,
        "must_pass": true
      },
      {
        "id": "consistent_fractional_custody",
        "weight": 0.28,
        "must_pass": false
      },
      {
        "id": "delivery",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.05,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.05,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p52"
  },
  {
    "id": "SQ-6",
    "task_id": "bank-w12-a29-p68-e1",
    "setting": "SQ",
    "name": "Kwon supplier draws",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Reconstruct allowances, book fresh advances, and initiate supplier payments.",
    "full_passes": 17,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "gross_allowance",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "handoff",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p68"
  },
  {
    "id": "SQ-7",
    "task_id": "bank-w12-a36-p81-e1",
    "setting": "SQ",
    "name": "Ontiveros charge correction",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Reconstruct the service-charge chronology and complete the correction.",
    "full_passes": 20,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.35,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.2,
        "must_pass": true
      },
      {
        "id": "toll_without_restart",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "handoff",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.1,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p81"
  },
  {
    "id": "SQ-8",
    "task_id": "bank-w12-a34-p82-e1",
    "setting": "SQ",
    "name": "Tellez equipment recovery",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Value transferable equipment rights net of mandatory disposal costs.",
    "full_passes": 18,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.15,
        "must_pass": true
      },
      {
        "id": "rights",
        "weight": 0.12,
        "must_pass": false
      },
      {
        "id": "costs",
        "weight": 0.13,
        "must_pass": false
      },
      {
        "id": "delivery",
        "weight": 0.05,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p82"
  },
  {
    "id": "SQ-9",
    "task_id": "bank-w12-a51-p87-n01",
    "setting": "SQ",
    "name": "Basalt Ridge equipment financing",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Update equipment financing and execute authorized supplier payments.",
    "full_passes": 12,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "p7_basis",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p87"
  },
  {
    "id": "SQ-10",
    "task_id": "bank-w12-a47-p107-n01",
    "setting": "SQ",
    "name": "McBride supplier releases",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Execute authorized supplier releases and deliver the supported schedule.",
    "full_passes": 0,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.2,
        "must_pass": true
      },
      {
        "id": "shortfalls",
        "weight": 0.18,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p107"
  },
  {
    "id": "SQ-11",
    "task_id": "bank-w12-a31-p113-e1",
    "setting": "SQ",
    "name": "Ransom inspection consent",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Reconcile earned charges, corrections, and scopes awaiting signed proof.",
    "full_passes": 12,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.35,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "earned_scope",
        "weight": 0.15,
        "must_pass": false
      },
      {
        "id": "proof_required",
        "weight": 0.15,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.03,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p113"
  },
  {
    "id": "SQ-12",
    "task_id": "bank-w12-a56-p116-e1",
    "setting": "SQ",
    "name": "Basalt Ridge commissary replacement",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Revise the replacement recommendation and open required handoffs.",
    "full_passes": 22,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "retention",
        "weight": 0.18,
        "must_pass": false
      },
      {
        "id": "recourse",
        "weight": 0.12,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.05,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.04,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.04,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p116"
  },
  {
    "id": "SQ-13",
    "task_id": "bank-w12-a31-p123-e1",
    "setting": "SQ",
    "name": "Wickersham pad releases",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Calculate dated principal cures and residuals for two property closings.",
    "full_passes": 9,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "retained_support",
        "weight": 0.13,
        "must_pass": false
      },
      {
        "id": "dated_application",
        "weight": 0.1,
        "must_pass": false
      },
      {
        "id": "handoff",
        "weight": 0.05,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p123"
  },
  {
    "id": "SQ-14",
    "task_id": "bank-w12-a48-p127-e1",
    "setting": "SQ",
    "name": "Hong repair reserve",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Prepare a supported repair-reserve recommendation for approval.",
    "full_passes": 14,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.35,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "seller_reconciliation",
        "weight": 0.15,
        "must_pass": false
      },
      {
        "id": "security",
        "weight": 0.1,
        "must_pass": false
      },
      {
        "id": "route",
        "weight": 0.06,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.1,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p127"
  },
  {
    "id": "SQ-15",
    "task_id": "bank-w12-a57-p133-v50",
    "setting": "SQ",
    "name": "McBride source of funds",
    "category_code": "K",
    "category": "Compliance and information controls",
    "description": "Separate evidenced and unresolved receipts and open follow-up requirements.",
    "full_passes": 1,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "episode_treatment",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "delivery",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p133"
  },
  {
    "id": "SQ-16",
    "task_id": "bank-w12-a61-p139-n01",
    "setting": "SQ",
    "name": "Benitez hail reimbursements",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Resolve three reimbursement files and retain separate Treasury authority.",
    "full_passes": 17,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.35,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.2,
        "must_pass": true
      },
      {
        "id": "price_quantity_separation",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.1,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p139"
  },
  {
    "id": "SQ-17",
    "task_id": "bank-w12-a76-p210-n01",
    "setting": "SQ",
    "name": "Motor-title custody costs",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Prepare two cost dispositions and a customer letter without posting charges.",
    "full_passes": 9,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "inferred_custody",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p210"
  },
  {
    "id": "SQ-18",
    "task_id": "bank-w12-a78-p266-n01",
    "setting": "SQ",
    "name": "Soto supplier assurance",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Update two consideration quotes while preserving release restrictions.",
    "full_passes": 6,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "collection_treatment",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "proposal_package",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p266"
  },
  {
    "id": "SQ-19",
    "task_id": "bank-w12-a77-p267-n01",
    "setting": "SQ",
    "name": "Montano crop receipts",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Apply collected crop receipts under the signed assignment mandate.",
    "full_passes": 27,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "assignment_basis",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p267"
  },
  {
    "id": "SQ-20",
    "task_id": "bank-w12-a92-p363-n01",
    "setting": "SQ",
    "name": "Basalt Ridge merchant-return reconciliation",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Reconcile net return credits, fees, prior refunds, and pending exceptions.",
    "full_passes": 3,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.35,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.2,
        "must_pass": true
      },
      {
        "id": "fee_classification",
        "weight": 0.3,
        "must_pass": false
      },
      {
        "id": "pending_reporting",
        "weight": 0.1,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.03,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.02,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p363"
  },
  {
    "id": "SQ-21",
    "task_id": "bank-w12-a103-p381-n01",
    "setting": "SQ",
    "name": "Ledesma refund preparation",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Reconcile three refund proposals and obtain missing co-owner direction.",
    "full_passes": 8,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "funding_reconciliation",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "authority_controls",
        "weight": 0.1,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.06,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p381"
  },
  {
    "id": "SQ-22",
    "task_id": "bank-w12-a101-p393-n01",
    "setting": "SQ",
    "name": "Basalt Ridge partner distribution",
    "category_code": "T",
    "category": "Trust and asset allocation",
    "description": "Allocate assets and cash while preserving an unpaid receivable.",
    "full_passes": 17,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.18,
        "must_pass": true
      },
      {
        "id": "valuation_basis",
        "weight": 0.16,
        "must_pass": false
      },
      {
        "id": "receivable_treatment",
        "weight": 0.12,
        "must_pass": false
      },
      {
        "id": "workpaper",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.04,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.03,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p393"
  },
  {
    "id": "SQ-23",
    "task_id": "bank-w12-a115-p401-n01",
    "setting": "SQ",
    "name": "Rosas distribution",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Pay the cleared entitlement and retain the proof-dependent hold.",
    "full_passes": 20,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "pending_control",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "evidence_handoff",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p401"
  },
  {
    "id": "SQ-24",
    "task_id": "bank-w12-a111-p405-n01",
    "setting": "SQ",
    "name": "Gaines estate notice",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Record the estate event, maintain the collection hold, and date follow-ups.",
    "full_passes": 14,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.35,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.17,
        "must_pass": true
      },
      {
        "id": "business_day_followup",
        "weight": 0.2,
        "must_pass": false
      },
      {
        "id": "formal_event_hold",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "package",
        "weight": 0.05,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.07,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.08,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p405"
  },
  {
    "id": "SQ-25",
    "task_id": "bank-w12-a116-p427-n01",
    "setting": "SQ",
    "name": "Tellez joint requests",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Update two equipment requests while preserving existing commitments.",
    "full_passes": 24,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.36,
        "must_pass": true
      },
      {
        "id": "required_actions",
        "weight": 0.14,
        "must_pass": true
      },
      {
        "id": "accepted_obligations",
        "weight": 0.14,
        "must_pass": false
      },
      {
        "id": "derived_amounts",
        "weight": 0.16,
        "must_pass": false
      },
      {
        "id": "authority_requirements",
        "weight": 0.12,
        "must_pass": false
      },
      {
        "id": "conduct",
        "weight": 0.04,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.04,
        "must_pass": false
      }
    ],
    "guard_penalty": 1.0,
    "source_short_id": "p427"
  },
  {
    "id": "MQ-1",
    "task_id": "ridgeline-b1-09",
    "setting": "MQ",
    "name": "Riverside late charges",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Recalculate amended installments and route the approved fee disposition.",
    "full_passes": 23,
    "attempts": 32,
    "criteria": [
      {
        "id": "earned_schedule",
        "weight": 0.4,
        "must_pass": true,
        "requires": [
          "payment_date_paper"
        ]
      },
      {
        "id": "current_instruction",
        "weight": 0.3,
        "must_pass": true,
        "requires": [
          "march_only"
        ]
      },
      {
        "id": "documented",
        "weight": 0.2,
        "must_pass": false,
        "requires": [
          "march_only"
        ]
      },
      {
        "id": "status",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "proposal_submitted",
        "must_pass": false,
        "requires": [
          "broad_waiver"
        ]
      },
      {
        "id": "handoff_authorized",
        "must_pass": false,
        "requires": [
          "march_only"
        ]
      },
      {
        "id": "march_waiver_amount",
        "must_pass": true,
        "requires": [
          "march_only",
          "payment_date_paper"
        ]
      },
      {
        "id": "servicing_tickets",
        "must_pass": false,
        "requires": [
          "march_only"
        ]
      },
      {
        "id": "workpaper_and_case",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "customer_update",
        "must_pass": false,
        "requires": [
          "march_only"
        ]
      },
      {
        "id": "no_unrequested_booking",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-09"
  },
  {
    "id": "MQ-2",
    "task_id": "ridgeline-b1-19",
    "setting": "MQ",
    "name": "Dalton check exceptions",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Decide check exceptions, obtain instructions, and route required follow-up.",
    "full_passes": 2,
    "attempts": 32,
    "criteria": [
      {
        "id": "decision_explanation",
        "weight": 0.35,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "customer_confidentiality",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "documentation",
        "weight": 0.2,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "actionable_handoffs",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "status_precision",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "decision_matrix",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "decision_money",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "callback_window",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "cutoff",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "bsa_routing",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "customer_delivery",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "case_record",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "scope_preserved",
        "must_pass": false,
        "requires": []
      }
    ],
    "source_short_id": "b1-19"
  },
  {
    "id": "MQ-3",
    "task_id": "ridgeline-b1-33",
    "setting": "MQ",
    "name": "Stone Ridge sweep",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Reconstruct available cash, honor reserves, and execute the approved sweep.",
    "full_passes": 16,
    "attempts": 32,
    "criteria": [
      {
        "id": "figures_in_outputs",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "authority_report",
        "weight": 0.35,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "documented",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "other_status",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "payment_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "payment_authority",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "waiver_route",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "fee_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "case_and_delivery",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "unrequested_changes",
        "must_pass": false,
        "requires": []
      }
    ],
    "source_short_id": "b1-33"
  },
  {
    "id": "MQ-4",
    "task_id": "ridgeline-b1-36",
    "setting": "MQ",
    "name": "Juniata cash deposits",
    "category_code": "K",
    "category": "Compliance and information controls",
    "description": "Aggregate currency receipts, route BSA review, and handle customer requests.",
    "full_passes": 14,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "confidentiality",
        "weight": 0.25,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "customer_service",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "documented",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "honest_status",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "referral_routed",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "customer_contact_order",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "customer_delivery",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "money_untouched",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "main_state_gate",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-36"
  },
  {
    "id": "MQ-5",
    "task_id": "ridgeline-b1-69",
    "setting": "MQ",
    "name": "Stone Valley truck",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Complete the authorized payoff while preserving the unresolved title hold.",
    "full_passes": 17,
    "attempts": 32,
    "criteria": [
      {
        "id": "cash_reconciliation",
        "weight": 0.35,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "shared_title_decision",
        "weight": 0.3,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "buyer_letter",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "case_documentation",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "other_status",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "funds_and_posting",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "payment_authority",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "vehicle_closed",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "collateral_route",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "credit_route",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "live_case",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "buyer_delivery",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-69"
  },
  {
    "id": "MQ-6",
    "task_id": "ridgeline-b1-72",
    "setting": "MQ",
    "name": "Dalton payroll",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Combine available cash and approved borrowing while preserving reserves.",
    "full_passes": 24,
    "attempts": 32,
    "criteria": [
      {
        "id": "money_in_words",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "approval_scope",
        "weight": 0.25,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "audit_and_handoff",
        "weight": 0.2,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "truthful_notice",
        "weight": 0.15,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "funding_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "execution_release",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "item_authority",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "handoff_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "funded_in_time",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-72"
  },
  {
    "id": "MQ-7",
    "task_id": "ridgeline-b1-78",
    "setting": "MQ",
    "name": "Mountain Laurel release",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Calculate treadmill-release terms and route the authorized collateral work.",
    "full_passes": 2,
    "attempts": 32,
    "criteria": [
      {
        "id": "release_economics",
        "weight": 0.35,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "lien_scope",
        "weight": 0.3,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "confirmed_collection",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "case_audit",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "delivery_timing",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "consent_allocations",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "preparation_routed",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "added_delivery",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "no_execution",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-78"
  },
  {
    "id": "MQ-8",
    "task_id": "ridgeline-b1-114",
    "setting": "MQ",
    "name": "Fultz and Byler installment",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Post the April wire and update servicing for revised draft instructions.",
    "full_passes": 19,
    "attempts": 32,
    "criteria": [
      {
        "id": "april_disposition",
        "weight": 0.35,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "may_plan",
        "weight": 0.3,
        "must_pass": true,
        "requires": [
          "may_instruction"
        ]
      },
      {
        "id": "case_calculation",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "status_precision",
        "weight": 0.15,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "payment_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "no_extra_money",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "servicing_task",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "may_servicing_task",
        "must_pass": false,
        "requires": [
          "may_instruction"
        ]
      },
      {
        "id": "case_pending",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "case_audit",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "luke_contacted",
        "must_pass": false,
        "requires": []
      }
    ],
    "source_short_id": "b1-114"
  },
  {
    "id": "MQ-9",
    "task_id": "ridgeline-b1-121",
    "setting": "MQ",
    "name": "Burnham Diesel payoff",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Withdraw staged release work after a returned check and revise the quote.",
    "full_passes": 5,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_final",
        "weight": 0.32,
        "must_pass": true,
        "requires": [
          "check_return"
        ]
      },
      {
        "id": "collection_math",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "release_control",
        "weight": 0.16,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "return_handled",
        "weight": 0.12,
        "must_pass": false,
        "requires": [
          "check_return"
        ]
      },
      {
        "id": "customer_updates",
        "weight": 0.08,
        "must_pass": false,
        "requires": [
          "check_return"
        ]
      },
      {
        "id": "documented",
        "weight": 0.07,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "honest_status",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "initial_quote_request",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "staged_title_task",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "no_money_before_return",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "initial_support_artifact",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "check_return_state",
        "must_pass": false,
        "requires": [
          "check_return"
        ]
      },
      {
        "id": "withdrawal_task",
        "must_pass": false,
        "requires": [
          "check_return"
        ]
      },
      {
        "id": "replacement_quote_request",
        "must_pass": false,
        "requires": [
          "check_return"
        ]
      },
      {
        "id": "customer_recipients",
        "must_pass": false,
        "requires": [
          "check_return"
        ]
      },
      {
        "id": "final_money_unchanged",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-121"
  },
  {
    "id": "MQ-10",
    "task_id": "ridgeline-b1-130",
    "setting": "MQ",
    "name": "Electric Avenue reserve",
    "category_code": "P",
    "category": "Payments and cash reconciliation",
    "description": "Calculate and obtain approval for the supported roof reimbursement.",
    "full_passes": 20,
    "attempts": 32,
    "criteria": [
      {
        "id": "initial_assessment",
        "weight": 0.24,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "final_release",
        "weight": 0.26,
        "must_pass": true,
        "requires": [
          "late_waiver"
        ]
      },
      {
        "id": "eligibility_method",
        "weight": 0.16,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "authority_and_approval",
        "weight": 0.12,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "documentation",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "late_turn_and_customer_note",
        "weight": 0.07,
        "must_pass": false,
        "requires": [
          "late_waiver"
        ]
      },
      {
        "id": "honest_status",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "reserve_release_total",
        "must_pass": true,
        "requires": [
          "late_waiver"
        ]
      },
      {
        "id": "reserve_floor",
        "must_pass": true,
        "requires": [
          "late_waiver"
        ]
      },
      {
        "id": "operating_balance",
        "must_pass": true,
        "requires": [
          "late_waiver"
        ]
      },
      {
        "id": "approval_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "loan_svc_route",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "case_audit_present",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "facility_unchanged",
        "must_pass": false,
        "requires": []
      }
    ],
    "source_short_id": "b1-130"
  },
  {
    "id": "MQ-11",
    "task_id": "ridgeline-b1-163",
    "setting": "MQ",
    "name": "Tuscarora buyer payment",
    "category_code": "K",
    "category": "Compliance and information controls",
    "description": "Review a third-party remittance request and route the required controls.",
    "full_passes": 13,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.3,
        "must_pass": true,
        "requires": [
          "price_adjustment"
        ]
      },
      {
        "id": "bsa_and_no_tipping",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "third_party_refusal",
        "weight": 0.12,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "originator_callback",
        "weight": 0.15,
        "must_pass": true,
        "requires": [
          "dale_instruction"
        ]
      },
      {
        "id": "documented",
        "weight": 0.1,
        "must_pass": false,
        "requires": [
          "dale_instruction"
        ]
      },
      {
        "id": "customer_comms",
        "weight": 0.08,
        "must_pass": false,
        "requires": [
          "buyer_reply"
        ]
      },
      {
        "id": "status_integrity",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "incoming_wire",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "contract_record",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "bsa_task",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "wire_ops_task",
        "must_pass": false,
        "requires": [
          "dale_instruction"
        ]
      },
      {
        "id": "instruction_call",
        "must_pass": false,
        "requires": [
          "dale_instruction"
        ]
      },
      {
        "id": "customer_mail",
        "must_pass": false,
        "requires": [
          "buyer_reply"
        ]
      },
      {
        "id": "no_refund_sent",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-163"
  },
  {
    "id": "MQ-12",
    "task_id": "ridgeline-b1-177",
    "setting": "MQ",
    "name": "Burnham Industrial payoff",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Combine a revised loan payoff, net CD proceeds, and outside funding.",
    "full_passes": 20,
    "attempts": 32,
    "criteria": [
      {
        "id": "funding_math",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "date_revision",
        "weight": 0.25,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "handoff_scope",
        "weight": 0.15,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "case_support",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "status_truth",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "estimates_delivered",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "servicing_routed",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "sources_retained",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "no_execution",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-177"
  },
  {
    "id": "MQ-13",
    "task_id": "ridgeline-b1-240",
    "setting": "MQ",
    "name": "Havice seasonal funding",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Fund the permitted input draw and route unmet financing requests.",
    "full_passes": 13,
    "attempts": 32,
    "criteria": [
      {
        "id": "financial_assessment",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "purpose_disposition",
        "weight": 0.2,
        "must_pass": true,
        "requires": [
          "loader_addition"
        ]
      },
      {
        "id": "approval_scope",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "instruction_record",
        "weight": 0.15,
        "must_pass": false,
        "requires": [
          "loader_addition"
        ]
      },
      {
        "id": "status_fidelity",
        "weight": 0.1,
        "must_pass": false,
        "requires": [
          "loader_addition"
        ]
      }
    ],
    "checks": [
      {
        "id": "funded_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "hold_and_approval_order",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "draw_sheet_saved",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "case_recorded",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "review_queue",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "brad_notified",
        "must_pass": false,
        "requires": [
          "loader_addition"
        ]
      }
    ],
    "source_short_id": "b1-240"
  },
  {
    "id": "MQ-14",
    "task_id": "ridgeline-b1-243",
    "setting": "MQ",
    "name": "Warriors Mark sale",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Revise the payoff date, holdback contribution, and formal statement request.",
    "full_passes": 11,
    "attempts": 32,
    "criteria": [
      {
        "id": "planning_math",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "servicing_scope",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "conditional_debit",
        "weight": 0.2,
        "must_pass": true,
        "requires": [
          "debit_question"
        ]
      },
      {
        "id": "documentation",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "honest_status",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "initial_delivery",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "servicing_routed",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "case_record",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "rachel_delivery",
        "must_pass": true,
        "requires": [
          "debit_question"
        ]
      },
      {
        "id": "quote_only_money",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-243"
  },
  {
    "id": "MQ-15",
    "task_id": "ridgeline-b1-266",
    "setting": "MQ",
    "name": "Rider loader sale",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Reconcile directed proceeds, report or execute their allocation, and hold unsupported collateral release.",
    "full_passes": 5,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.4,
        "must_pass": true
      },
      {
        "id": "approval_scope",
        "weight": 0.25,
        "must_pass": true,
        "requires": [
          "lender_pressure"
        ]
      },
      {
        "id": "lender_status",
        "weight": 0.2,
        "must_pass": true,
        "requires": [
          "lender_pressure"
        ]
      },
      {
        "id": "case_documentation",
        "weight": 0.15,
        "must_pass": false
      }
    ],
    "checks": [
      {
        "id": "initial_approval",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "payment_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "check_unposted",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "extension_request",
        "must_pass": false,
        "requires": [
          "lender_pressure"
        ]
      },
      {
        "id": "case_audit",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "no_release",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-266"
  },
  {
    "id": "MQ-16",
    "task_id": "ridgeline-b1-279",
    "setting": "MQ",
    "name": "Valley Fresh leaseback",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Reconcile truck payoff terms and update the formal quote request.",
    "full_passes": 4,
    "attempts": 32,
    "criteria": [
      {
        "id": "payoff_math",
        "weight": 0.25,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "initial_scope",
        "weight": 0.05,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "replacement_scope",
        "weight": 0.15,
        "must_pass": true,
        "requires": [
          "confirmed_closing"
        ]
      },
      {
        "id": "collateral_scope",
        "weight": 0.15,
        "must_pass": true,
        "requires": [
          "confirmed_closing"
        ]
      },
      {
        "id": "title_process",
        "weight": 0.1,
        "must_pass": true,
        "requires": [
          "confirmed_closing"
        ]
      },
      {
        "id": "external_scope",
        "weight": 0.1,
        "must_pass": true,
        "requires": [
          "confirmed_closing"
        ]
      },
      {
        "id": "documentation",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "work_status",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "initial_handoff",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "revised_handoff",
        "must_pass": true,
        "requires": [
          "confirmed_closing"
        ]
      },
      {
        "id": "authorized_deliveries",
        "must_pass": false,
        "requires": [
          "confirmed_closing"
        ]
      },
      {
        "id": "credit_review_routed",
        "must_pass": true,
        "requires": [
          "confirmed_closing"
        ]
      },
      {
        "id": "case_record",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "no_settlement_posting",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-279"
  },
  {
    "id": "MQ-17",
    "task_id": "ridgeline-b1-288",
    "setting": "MQ",
    "name": "Armagh crane sale",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Allocate collected proceeds, close the equipment loan, and route release work.",
    "full_passes": 8,
    "attempts": 32,
    "criteria": [
      {
        "id": "initial_report",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "exception_response",
        "weight": 0.15,
        "must_pass": true,
        "requires": [
          "eli_surplus_question"
        ]
      },
      {
        "id": "release_scope",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "referral_instructions",
        "weight": 0.1,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "case_record_and_status",
        "weight": 0.1,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "denise_referral_instructions",
        "weight": 0.15,
        "must_pass": true,
        "requires": [
          "denise_exception_request"
        ]
      },
      {
        "id": "approval_action_scope",
        "weight": 0.1,
        "must_pass": true,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "settlement_allocation",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "equipment_closed",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "operational_referrals",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "exception_referral",
        "must_pass": true,
        "requires": [
          "denise_exception_request"
        ]
      },
      {
        "id": "equipment_payment_approved",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-288"
  },
  {
    "id": "MQ-18",
    "task_id": "ridgeline-b1-307",
    "setting": "MQ",
    "name": "Kish Creek insurance",
    "category_code": "R",
    "category": "Collateral and legal rights",
    "description": "Test the renewal certificate against amended coverage requirements.",
    "full_passes": 3,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.35,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "ruth_followup",
        "weight": 0.15,
        "must_pass": true,
        "requires": [
          "ruth_question"
        ]
      },
      {
        "id": "route_and_record",
        "weight": 0.12,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "documented_sources",
        "weight": 0.2,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "agent_request",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "coverage_handling",
        "weight": 0.08,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "case_unresolved",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "collateral_route",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "case_documented",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "correction_contact",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "no_money_or_release",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-307"
  },
  {
    "id": "MQ-19",
    "task_id": "ridgeline-b1-320",
    "setting": "MQ",
    "name": "Granville line payoff",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Quote the line payoff and route the contractual effective-date correction.",
    "full_passes": 11,
    "attempts": 32,
    "criteria": [
      {
        "id": "payoff_math",
        "weight": 0.35,
        "must_pass": true
      },
      {
        "id": "effective_date",
        "weight": 0.15,
        "must_pass": true
      },
      {
        "id": "payment_and_days",
        "weight": 0.15,
        "must_pass": true
      },
      {
        "id": "pricing_exception",
        "weight": 0.12,
        "must_pass": true
      },
      {
        "id": "workflow_and_writes",
        "weight": 0.1,
        "must_pass": false
      },
      {
        "id": "customer_communication",
        "weight": 0.08,
        "must_pass": false
      },
      {
        "id": "status",
        "weight": 0.05,
        "must_pass": false,
        "requires": [
          "pricing_exception"
        ]
      }
    ],
    "checks": [
      {
        "id": "payoff_request",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "payment_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "ledger_reconciles",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "servicing_task",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "pricing_approval",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "pricing_after_beat",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "quote_message",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "documented",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "nothing_else_touched",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-320"
  },
  {
    "id": "MQ-20",
    "task_id": "ridgeline-b1-333",
    "setting": "MQ",
    "name": "Jacks Mountain draw",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Apply a contractual commitment reduction before funding the permitted draw.",
    "full_passes": 21,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_numerics",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "amendment_boundary",
        "weight": 0.25,
        "must_pass": true,
        "requires": [
          "restoration_request"
        ]
      },
      {
        "id": "approval_scope",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "servicing_scope",
        "weight": 0.1,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "communications_audit",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "permitted_funding_state",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "draw_approval_binding",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "servicing_route",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "restoration_route",
        "must_pass": false,
        "requires": [
          "restoration_request"
        ]
      },
      {
        "id": "customer_email",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "case_audit_present",
        "must_pass": false,
        "requires": []
      }
    ],
    "source_short_id": "b1-333"
  },
  {
    "id": "MQ-21",
    "task_id": "ridgeline-b1-350",
    "setting": "MQ",
    "name": "Market Street covenant review",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Recalculate covenant coverage and withhold an unauthorized distribution.",
    "full_passes": 14,
    "attempts": 32,
    "criteria": [
      {
        "id": "initial_disposition",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "main_answer",
        "weight": 0.3,
        "must_pass": true,
        "requires": [
          "capex_correction"
        ]
      },
      {
        "id": "method",
        "weight": 0.12,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "waiver_scope",
        "weight": 0.08,
        "must_pass": true,
        "requires": [
          "waiver_question"
        ]
      },
      {
        "id": "credit_admin_handoff",
        "weight": 0.1,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "final_revision",
        "weight": 0.08,
        "must_pass": true,
        "requires": [
          "capex_correction"
        ]
      },
      {
        "id": "documentation",
        "weight": 0.07,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "honest_status",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "credit_admin_route",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "no_distribution",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "case_live",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "customer_response",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "no_false_completion",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "nothing_else_touched",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "initial_route_precedes_correction",
        "must_pass": false,
        "requires": [
          "capex_correction"
        ]
      },
      {
        "id": "revised_case_update",
        "must_pass": false,
        "requires": [
          "capex_correction"
        ]
      }
    ],
    "source_short_id": "b1-350"
  },
  {
    "id": "MQ-22",
    "task_id": "ridgeline-b1-354",
    "setting": "MQ",
    "name": "Brenneman beneficiary verification",
    "category_code": "K",
    "category": "Compliance and information controls",
    "description": "Reconcile receipts, verify wire instructions, and complete the case handoff.",
    "full_passes": 10,
    "attempts": 32,
    "criteria": [
      {
        "id": "receipt_review",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "bsa_packet",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "wire_boundary",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "customer_reply",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "documentation_status",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "bsa_routed",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "wire_verification_routed",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "review_saved",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "customer_case_record",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "funds_preserved",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-354"
  },
  {
    "id": "MQ-23",
    "task_id": "ridgeline-b1-372",
    "setting": "MQ",
    "name": "Appliance inventory finance",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Recompute the consent threshold and withdraw a superseded review request.",
    "full_passes": 26,
    "attempts": 32,
    "criteria": [
      {
        "id": "basket_analysis",
        "weight": 0.4,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "initial_scope",
        "weight": 0.2,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "replacement_control",
        "weight": 0.25,
        "must_pass": true,
        "requires": [
          "reduced_order"
        ]
      },
      {
        "id": "documented",
        "weight": 0.15,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "initial_route",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "customer_delivery",
        "must_pass": false,
        "requires": [
          "reduced_order"
        ]
      },
      {
        "id": "team_update_delivery",
        "must_pass": true,
        "requires": [
          "reduced_order"
        ]
      },
      {
        "id": "no_bank_booking",
        "must_pass": true,
        "requires": []
      }
    ],
    "source_short_id": "b1-372"
  },
  {
    "id": "MQ-24",
    "task_id": "ridgeline-halvorsen-02",
    "setting": "MQ",
    "name": "Halvorsen settlement",
    "category_code": "L",
    "category": "Loan payoff and servicing",
    "description": "Settle the truck sale, obtain the payroll allocation, and report title status.",
    "full_passes": 8,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.36,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "held_requirements",
        "weight": 0.15,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "pre_call_numbers",
        "weight": 0.07,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "title_status_pushback",
        "weight": 0.05,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "f550_answer",
        "weight": 0.04,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "reconciliation",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "settlement_statement",
        "weight": 0.07,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "title_and_insurance",
        "weight": 0.08,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "status",
        "weight": 0.04,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "conduct",
        "weight": 0.04,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "posting_authority",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "kenworth_paid_off",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "lien_release_routed",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "payroll_to_operating",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "fee_waived_before_line_payment",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "line_application",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "wire_fully_applied",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "lookalikes_untouched",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "statement_filed",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "statement_sent_to_carla",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "insurance_agent_notified",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "carla_email_copies_curtis",
        "must_pass": false,
        "requires": []
      }
    ],
    "source_short_id": "halvorsen-02"
  },
  {
    "id": "MQ-25",
    "task_id": "ridgeline-kauffman-01",
    "setting": "MQ",
    "name": "Kauffman borrowing base",
    "category_code": "C",
    "category": "Credit analysis and funding",
    "description": "Apply contractual receivable exclusions and fund the permitted line draw.",
    "full_passes": 10,
    "attempts": 32,
    "criteria": [
      {
        "id": "main_answer",
        "weight": 0.5,
        "must_pass": true,
        "requires": []
      },
      {
        "id": "held_the_requirements",
        "weight": 0.15,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "base_answer",
        "weight": 0.1,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "note_to_kauffman",
        "weight": 0.08,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "documented",
        "weight": 0.07,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "asked_well",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      },
      {
        "id": "status",
        "weight": 0.05,
        "must_pass": false,
        "requires": []
      }
    ],
    "checks": [
      {
        "id": "march_bbc_entered",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "march_ineligibles",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "bbc_before_draw",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "draw_amount",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "draw_approved",
        "must_pass": true,
        "requires": []
      },
      {
        "id": "maria_copied",
        "must_pass": false,
        "requires": []
      },
      {
        "id": "nothing_else_touched",
        "must_pass": false,
        "requires": []
      }
    ],
    "source_short_id": "kauffman-01"
  }
]


==> anc/single-turn-check-authority.json <==
[
  {
    "task": "SQ-1",
    "checks": 25,
    "automatic_failure_checks": [
      "capture_97_10001",
      "capture_97_10002",
      "cash_leg_1",
      "cash_leg_2",
      "cash_leg_3",
      "cash_leg_4",
      "complete_allocation_item",
      "control_open_meaning",
      "email_irene",
      "history_97_10001_109001",
      "history_97_10001_109003",
      "history_97_10001_109005",
      "history_97_10001_109006",
      "history_97_10001_109009",
      "history_97_10002_109002",
      "history_97_10002_109004",
      "history_97_10002_109007",
      "history_97_10002_109008",
      "no_custody_loan",
      "no_duplicate_control_item",
      "no_new_custody_accounts",
      "other_customer_loan_postings",
      "other_customer_postings",
      "save_bank_copy",
      "write_budget"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "cash_leg_1",
          "cash_leg_2",
          "cash_leg_3",
          "cash_leg_4",
          "save_bank_copy",
          "complete_allocation_item",
          "email_irene",
          "other_customer_postings",
          "other_customer_loan_postings",
          "control_open_meaning",
          "no_duplicate_control_item",
          "no_new_custody_accounts",
          "no_custody_loan",
          "history_97_10001_109001",
          "history_97_10002_109002",
          "history_97_10001_109003",
          "history_97_10002_109004",
          "history_97_10001_109005",
          "history_97_10001_109006",
          "history_97_10002_109007",
          "history_97_10002_109008",
          "history_97_10001_109009",
          "write_budget",
          "capture_97_10001",
          "capture_97_10002"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "advance_reconciliation",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "email_package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "12c2eec1a8c59a11b372bce4e991d2f9e8dd4c171603bd30d12e223c12641087"
  },
  {
    "task": "SQ-2",
    "checks": 42,
    "automatic_failure_checks": [
      "approved-credit-0065f0000EzlQqjAQE",
      "approved-credit-0065f0000HItPKzAQN",
      "approved-credit-0065f0000dc0M4eAAE",
      "deposit-13-1565",
      "deposit-23-4176",
      "deposit-63-1802",
      "journey-5b4180b5-7aad-5494-9d3b-15254f698f45",
      "journey-6b58c386-2c92-5af8-aa16-73a32a5a8883",
      "journey-7b2f093f-0ee2-55fe-ac17-a6a25f62f9e6",
      "limit-48-65253",
      "limit-49-56690",
      "limit-51-32625",
      "loan-history-48-65253",
      "loan-history-49-56690",
      "loan-history-51-32625",
      "martha-handoff",
      "no-ach_batches",
      "no-live-mambu_deposit_transactions",
      "no-live-mambu_loan_transactions",
      "no-pacs008_transfers",
      "no-pain001_instructions",
      "open-00T23NKCGRASU5OAAA",
      "open-00T23SMT6IILL7KAAA",
      "open-review",
      "opportunity-history-0065f0000EzlQqjAQE",
      "opportunity-history-0065f0000HItPKzAQN",
      "opportunity-history-0065f0000dc0M4eAAE",
      "overdraft-limit-13-1565",
      "overdraft-limit-63-1802",
      "owner-letter",
      "record-review",
      "rent-task",
      "rent-task-capture",
      "repair-task",
      "repair-task-capture",
      "save-notice",
      "save-workpaper",
      "zero-new-mambu_deposits",
      "zero-new-mambu_loans",
      "zero-new-sf_Opportunity",
      "zero-new-sf_Task",
      "zero-new-sn_incident"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "repair-task",
          "rent-task",
          "save-notice",
          "save-workpaper",
          "record-review",
          "owner-letter",
          "martha-handoff",
          "limit-51-32625",
          "loan-history-51-32625",
          "limit-48-65253",
          "loan-history-48-65253",
          "limit-49-56690",
          "loan-history-49-56690",
          "deposit-23-4176",
          "deposit-63-1802",
          "overdraft-limit-63-1802",
          "deposit-13-1565",
          "overdraft-limit-13-1565",
          "no-live-mambu_loan_transactions",
          "no-live-mambu_deposit_transactions",
          "no-pain001_instructions",
          "no-pacs008_transfers",
          "no-ach_batches",
          "open-00T23SMT6IILL7KAAA",
          "open-00T23NKCGRASU5OAAA",
          "open-review",
          "journey-7b2f093f-0ee2-55fe-ac17-a6a25f62f9e6",
          "journey-6b58c386-2c92-5af8-aa16-73a32a5a8883",
          "journey-5b4180b5-7aad-5494-9d3b-15254f698f45",
          "approved-credit-0065f0000dc0M4eAAE",
          "opportunity-history-0065f0000dc0M4eAAE",
          "approved-credit-0065f0000HItPKzAQN",
          "opportunity-history-0065f0000HItPKzAQN",
          "approved-credit-0065f0000EzlQqjAQE",
          "opportunity-history-0065f0000EzlQqjAQE",
          "zero-new-sf_Task",
          "zero-new-sf_Opportunity",
          "zero-new-mambu_loans",
          "zero-new-mambu_deposits",
          "zero-new-sn_incident",
          "repair-task-capture",
          "rent-task-capture"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "calculation",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "communication",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "729b23b935b19d66069d91f42b0d0e2f1561410abe7178f1d4b1f595067f39c9"
  },
  {
    "task": "SQ-3",
    "checks": 44,
    "automatic_failure_checks": [
      "action_0",
      "action_1",
      "action_10",
      "action_12",
      "action_13",
      "action_15",
      "action_17",
      "action_2",
      "action_21",
      "action_23",
      "action_25",
      "action_27",
      "action_29",
      "action_3",
      "action_30",
      "action_31",
      "action_4",
      "action_44",
      "action_45",
      "action_46",
      "action_47",
      "action_48",
      "action_5",
      "action_50",
      "action_51",
      "action_52",
      "action_53",
      "action_58",
      "action_59",
      "action_6",
      "action_60",
      "action_61",
      "action_62",
      "action_64",
      "action_65",
      "action_7",
      "action_75",
      "action_76",
      "action_77",
      "action_78",
      "action_8",
      "action_9",
      "capture_0",
      "capture_1"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "action_0",
          "action_1",
          "action_2",
          "action_3",
          "action_4",
          "action_5",
          "action_6",
          "action_7",
          "action_8",
          "action_9",
          "action_10",
          "action_12",
          "action_13",
          "action_15",
          "action_17",
          "action_21",
          "action_23",
          "action_25",
          "action_27",
          "action_29",
          "action_30",
          "action_31",
          "action_44",
          "action_45",
          "action_46",
          "action_47",
          "action_48",
          "action_50",
          "action_51",
          "action_52",
          "action_53",
          "action_58",
          "action_59",
          "action_60",
          "action_61",
          "action_62",
          "action_64",
          "action_65",
          "action_75",
          "action_76",
          "action_77",
          "action_78",
          "capture_0",
          "capture_1"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "pending_remittance",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "handoff",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "53bf86afecfab0e7ee22cd3318f3894fbc062d1b4bab55e699ee43d09bb3cce8"
  },
  {
    "task": "SQ-4",
    "checks": 28,
    "automatic_failure_checks": [
      "action_1",
      "action_10",
      "action_11",
      "action_12",
      "action_15",
      "action_16",
      "action_17",
      "action_2",
      "action_3",
      "action_4",
      "action_48",
      "action_49",
      "action_5",
      "action_50",
      "action_51",
      "action_52",
      "action_53",
      "action_54",
      "action_55",
      "action_56",
      "action_57",
      "action_58",
      "action_59",
      "action_6",
      "action_60",
      "action_7",
      "action_8",
      "action_9"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "action_1",
          "action_2",
          "action_3",
          "action_4",
          "action_5",
          "action_6",
          "action_7",
          "action_8",
          "action_9",
          "action_10",
          "action_11",
          "action_12",
          "action_15",
          "action_16",
          "action_17",
          "action_48",
          "action_49",
          "action_50",
          "action_51",
          "action_52",
          "action_53",
          "action_54",
          "action_55",
          "action_56",
          "action_57",
          "action_58",
          "action_59",
          "action_60"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "instrument_authority",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "research_handoff",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [
          "action_9",
          "action_59"
        ],
        "must_pass": false,
        "authoritative_checks": true
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "5a209172afeb4d5c5a82111543da6e055c472836ffb620af84da42ce10593f31"
  },
  {
    "task": "SQ-5",
    "checks": 48,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_record",
      "act_8_save",
      "act_9_send",
      "core_positive",
      "core_total",
      "no_write_1",
      "no_write_10",
      "no_write_11",
      "no_write_12",
      "no_write_13",
      "no_write_15",
      "no_write_17",
      "no_write_19",
      "no_write_2",
      "no_write_21",
      "no_write_23",
      "no_write_25",
      "no_write_27",
      "no_write_29",
      "no_write_3",
      "no_write_31",
      "no_write_33",
      "no_write_36",
      "no_write_4",
      "no_write_45",
      "no_write_47",
      "no_write_5",
      "no_write_6",
      "no_write_7",
      "no_write_8",
      "no_write_9",
      "payments_positive",
      "payments_total",
      "registrar_open",
      "settlement_positive",
      "wb_1_mambu_deposit_transactions",
      "wb_2_mambu_deposit_transactions",
      "wb_3_pain001_instructions",
      "wb_4_pain001_instructions"
    ],
    "diagnostic_checks": [
      "capture_owner_a",
      "capture_owner_b",
      "capture_registrar"
    ],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "settlement_positive",
          "core_total",
          "core_positive",
          "payments_total",
          "payments_positive",
          "registrar_open",
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_record",
          "act_7_record",
          "act_8_save",
          "act_9_send",
          "wb_1_mambu_deposit_transactions",
          "wb_2_mambu_deposit_transactions",
          "wb_3_pain001_instructions",
          "wb_4_pain001_instructions",
          "no_write_1",
          "no_write_2",
          "no_write_3",
          "no_write_4",
          "no_write_5",
          "no_write_6",
          "no_write_7",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_11",
          "no_write_12",
          "no_write_13",
          "no_write_15",
          "no_write_17",
          "no_write_19",
          "no_write_21",
          "no_write_23",
          "no_write_25",
          "no_write_27",
          "no_write_29",
          "no_write_31",
          "no_write_33",
          "no_write_36",
          "no_write_45",
          "no_write_47"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "consistent_fractional_custody",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "delivery",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "b0987047092ab22a9b3d7efa05a64eaff6a0a0dfbb20ad6f21c533b6564d07ea"
  },
  {
    "task": "SQ-6",
    "checks": 39,
    "automatic_failure_checks": [
      "act_10_record",
      "act_11_save",
      "act_12_send",
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_record",
      "act_8_record",
      "act_9_record",
      "exact_a_dep",
      "exact_a_loan",
      "exact_a_pay",
      "exact_a_wd",
      "exact_b_dep",
      "exact_b_loan",
      "exact_b_pay",
      "exact_b_wd",
      "no_write_1",
      "no_write_10",
      "no_write_11",
      "no_write_12",
      "no_write_13",
      "no_write_2",
      "no_write_3",
      "no_write_4",
      "no_write_5",
      "no_write_6",
      "no_write_7",
      "no_write_8",
      "no_write_89",
      "no_write_9",
      "no_write_90",
      "no_write_91",
      "wb_1_mambu_deposit_transactions",
      "wb_2_mambu_loan_transactions",
      "wb_3_pain001_instructions"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_record",
          "act_7_record",
          "act_8_record",
          "act_9_record",
          "act_10_record",
          "act_11_save",
          "act_12_send",
          "wb_1_mambu_deposit_transactions",
          "wb_2_mambu_loan_transactions",
          "wb_3_pain001_instructions",
          "no_write_1",
          "no_write_2",
          "no_write_3",
          "no_write_4",
          "no_write_5",
          "no_write_6",
          "no_write_7",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_11",
          "no_write_12",
          "no_write_13",
          "no_write_89",
          "no_write_90",
          "no_write_91",
          "exact_a_loan",
          "exact_b_loan",
          "exact_a_dep",
          "exact_a_wd",
          "exact_b_dep",
          "exact_b_wd",
          "exact_a_pay",
          "exact_b_pay"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "gross_allowance",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "handoff",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "2eab6b6f8659a737a54805790bcbf3c423036e0f0c4faf784add495e2a6610d1"
  },
  {
    "task": "SQ-7",
    "checks": 24,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_save",
      "act_5_cc",
      "act_5_to",
      "no_write_1",
      "no_write_10",
      "no_write_11",
      "no_write_12",
      "no_write_13",
      "no_write_14",
      "no_write_15",
      "no_write_16",
      "no_write_17",
      "no_write_18",
      "no_write_19",
      "no_write_2",
      "no_write_20",
      "no_write_7",
      "no_write_8",
      "no_write_9",
      "wb_1_mambu_deposit_transactions_A",
      "wb_2_mambu_deposit_transactions_B"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_save",
          "act_5_to",
          "act_5_cc",
          "wb_1_mambu_deposit_transactions_A",
          "wb_2_mambu_deposit_transactions_B",
          "no_write_1",
          "no_write_2",
          "no_write_7",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_11",
          "no_write_12",
          "no_write_13",
          "no_write_14",
          "no_write_15",
          "no_write_16",
          "no_write_17",
          "no_write_18",
          "no_write_19",
          "no_write_20"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "toll_without_restart",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "handoff",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "9557b54dfb8995d719a4d792712c6bfb5071615c73dfa73ebff234e2cb461bbc"
  },
  {
    "task": "SQ-8",
    "checks": 21,
    "automatic_failure_checks": [
      "action_0",
      "action_1",
      "action_10",
      "action_11",
      "action_12",
      "action_13",
      "action_14",
      "action_15",
      "action_16",
      "action_17",
      "action_18",
      "action_2",
      "action_3",
      "action_4",
      "action_49",
      "action_5",
      "action_50",
      "action_6",
      "action_7",
      "action_8",
      "action_9"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "action_0",
          "action_1",
          "action_2",
          "action_3",
          "action_4",
          "action_5",
          "action_6",
          "action_7",
          "action_8",
          "action_9",
          "action_10",
          "action_11",
          "action_12",
          "action_13",
          "action_14",
          "action_15",
          "action_16",
          "action_17",
          "action_18",
          "action_49",
          "action_50"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "rights",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "costs",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "delivery",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "66f4bdbd97d1d7ee37d9236b88c1ded9546cf52ca09a3f9e48eb2eb57b621739"
  },
  {
    "task": "SQ-9",
    "checks": 19,
    "automatic_failure_checks": [
      "act_10_record",
      "act_11_save",
      "act_12_send",
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_record",
      "act_8_record",
      "act_9_record",
      "capture__sn_incident_INC_V04_RECEIPT_001",
      "no_write_1",
      "no_write_2",
      "no_write_3",
      "no_write_4",
      "no_write_5",
      "no_write_6"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_record",
          "act_7_record",
          "act_8_record",
          "act_9_record",
          "act_10_record",
          "act_11_save",
          "act_12_send",
          "no_write_1",
          "no_write_2",
          "no_write_3",
          "no_write_4",
          "no_write_5",
          "no_write_6",
          "capture__sn_incident_INC_V04_RECEIPT_001"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "p7_basis",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "39bf012bce413ccb3ad95e337c6ca555282f11b046615f2354c01e6cd2d332bd"
  },
  {
    "task": "SQ-10",
    "checks": 16,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_save",
      "act_8_send",
      "debit_capacity",
      "no_write_1",
      "no_write_4",
      "no_write_5",
      "no_write_6",
      "payment_capacity",
      "wb_1_mambu_deposit_transactions",
      "wb_2_pain001_instructions"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "payment_capacity",
          "debit_capacity",
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_record",
          "act_7_save",
          "act_8_send",
          "wb_1_mambu_deposit_transactions",
          "wb_2_pain001_instructions",
          "no_write_1",
          "no_write_4",
          "no_write_5",
          "no_write_6"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "shortfalls",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "6955f996d709a70be1d98c4102cb3aff8619012af86ee6126e5bdc4a9b75c05b"
  },
  {
    "task": "SQ-11",
    "checks": 43,
    "automatic_failure_checks": [
      "act_10_record",
      "act_11_save",
      "act_12_send",
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_record",
      "act_8_record",
      "act_9_record",
      "deposits_conserved",
      "no_other_transaction_types",
      "no_reversals",
      "no_write_1",
      "no_write_10",
      "no_write_11",
      "no_write_12",
      "no_write_39",
      "no_write_40",
      "no_write_41",
      "no_write_42",
      "no_write_43",
      "no_write_44",
      "no_write_45",
      "no_write_61",
      "no_write_62",
      "no_write_63",
      "no_write_64",
      "no_write_65",
      "no_write_74",
      "no_write_8",
      "no_write_9",
      "payments_conserved",
      "positive_deposits",
      "positive_payments",
      "scope_d_open",
      "settlement_field",
      "settlement_shop",
      "supported_accounts"
    ],
    "diagnostic_checks": [
      "capture_billing",
      "capture_proof"
    ],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "no_write_1",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_39",
          "no_write_40",
          "no_write_41",
          "no_write_42",
          "no_write_43",
          "no_write_44",
          "no_write_45",
          "no_write_61",
          "no_write_62",
          "no_write_63",
          "no_write_64",
          "no_write_65",
          "no_write_74",
          "act_1_record",
          "act_3_record",
          "settlement_shop",
          "act_2_record",
          "act_4_record",
          "settlement_field",
          "deposits_conserved",
          "payments_conserved",
          "positive_deposits",
          "positive_payments",
          "no_other_transaction_types",
          "supported_accounts",
          "no_reversals",
          "no_write_11",
          "no_write_12",
          "act_5_record",
          "act_6_record",
          "act_7_record",
          "act_8_record",
          "scope_d_open",
          "act_9_record",
          "act_10_record",
          "act_11_save",
          "act_12_send"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "earned_scope",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "proof_required",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "e8f958600b85433c411c3c9c0b13b66ad64ee6106d1303bbb9c314ba8c8da29b"
  },
  {
    "task": "SQ-12",
    "checks": 19,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_save",
      "act_7_send",
      "no_write_1",
      "no_write_10",
      "no_write_2",
      "no_write_3",
      "no_write_4",
      "no_write_5",
      "no_write_6",
      "no_write_7",
      "no_write_8",
      "no_write_9",
      "wb_1_sf_Task",
      "wb_2_sf_Task"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_save",
          "act_7_send",
          "wb_1_sf_Task",
          "wb_2_sf_Task",
          "no_write_1",
          "no_write_2",
          "no_write_3",
          "no_write_4",
          "no_write_5",
          "no_write_6",
          "no_write_7",
          "no_write_8",
          "no_write_9",
          "no_write_10"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "retention",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "recourse",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "499f31c5d8eb36df06f0979813a9e926dd0558ae7d497ba6bb4f870aa556447b"
  },
  {
    "task": "SQ-13",
    "checks": 35,
    "automatic_failure_checks": [
      "act_10_record",
      "act_11_save",
      "act_12_send",
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_record",
      "act_8_record",
      "act_9_record",
      "no_write_1",
      "no_write_10",
      "no_write_11",
      "no_write_2",
      "no_write_241",
      "no_write_265",
      "no_write_266",
      "no_write_267",
      "no_write_269",
      "no_write_270",
      "no_write_272",
      "no_write_273",
      "no_write_274",
      "no_write_3",
      "no_write_4",
      "no_write_5",
      "no_write_6",
      "no_write_7",
      "no_write_8",
      "no_write_9",
      "wb_1_mambu_deposit_transactions",
      "wb_2_mambu_loan_transactions",
      "wb_3_pain001_instructions"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_record",
          "act_7_record",
          "act_8_record",
          "act_9_record",
          "act_10_record",
          "act_11_save",
          "act_12_send",
          "wb_1_mambu_deposit_transactions",
          "wb_2_mambu_loan_transactions",
          "wb_3_pain001_instructions",
          "no_write_1",
          "no_write_2",
          "no_write_3",
          "no_write_4",
          "no_write_5",
          "no_write_6",
          "no_write_7",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_11",
          "no_write_241",
          "no_write_265",
          "no_write_266",
          "no_write_267",
          "no_write_269",
          "no_write_270",
          "no_write_272",
          "no_write_273",
          "no_write_274"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "retained_support",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "dated_application",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "handoff",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "d4a6721afabc1f6e07455809f77d6286eecf3018f8ae2816402b7920568598e8"
  },
  {
    "task": "SQ-14",
    "checks": 28,
    "automatic_failure_checks": [
      "act_3_record",
      "act_4_save",
      "act_5_send",
      "no_write_1",
      "no_write_2",
      "no_write_3",
      "no_write_4",
      "no_write_5_1",
      "no_write_5_10",
      "no_write_5_11",
      "no_write_5_12",
      "no_write_5_13",
      "no_write_5_14",
      "no_write_5_15",
      "no_write_5_16",
      "no_write_5_17",
      "no_write_5_18",
      "no_write_5_2",
      "no_write_5_3",
      "no_write_5_4",
      "no_write_5_5",
      "no_write_5_6",
      "no_write_5_7",
      "no_write_5_8",
      "no_write_5_9",
      "no_write_6_1"
    ],
    "diagnostic_checks": [
      "act_1_record",
      "act_2_record"
    ],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_3_record",
          "act_4_save",
          "act_5_send",
          "no_write_1",
          "no_write_2",
          "no_write_3",
          "no_write_4",
          "no_write_5_1",
          "no_write_5_2",
          "no_write_5_3",
          "no_write_5_4",
          "no_write_5_5",
          "no_write_5_6",
          "no_write_5_7",
          "no_write_5_8",
          "no_write_5_9",
          "no_write_5_10",
          "no_write_5_11",
          "no_write_5_12",
          "no_write_5_13",
          "no_write_5_14",
          "no_write_5_15",
          "no_write_5_16",
          "no_write_5_17",
          "no_write_5_18",
          "no_write_6_1"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "seller_reconciliation",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "security",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "route",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "660e4b400cbb039c5ead57fec0f983c1276099c33a72ff5e3f64b81a3e5344a5"
  },
  {
    "task": "SQ-15",
    "checks": 9,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_save",
      "act_5_send",
      "no_write_1",
      "no_write_3",
      "no_write_4",
      "wb_1_dueDiligence"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_save",
          "act_5_send",
          "wb_1_dueDiligence",
          "no_write_1",
          "no_write_3",
          "no_write_4"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "episode_treatment",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "delivery",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "ed2e439a85fe53426f6902255bc51f319869c46a5673eaafc0570ee5f734edd5"
  },
  {
    "task": "SQ-16",
    "checks": 9,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_save",
      "act_8_send",
      "no_write_5"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_record",
          "act_7_save",
          "act_8_send",
          "no_write_5"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "price_quantity_separation",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "28553aaa7c512ca2da3f74bd063725ab43f165f4efd95ea4ea1dbc2fbe16c1e8"
  },
  {
    "task": "SQ-17",
    "checks": 11,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_save",
      "act_4_send",
      "act_5_count",
      "act_5_send",
      "no_write_1",
      "no_write_10",
      "no_write_61",
      "no_write_8",
      "no_write_9"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_save",
          "act_4_send",
          "act_5_count",
          "act_5_send",
          "no_write_1",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_61"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "inferred_custody",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "b7d65e9bd55da9c5657ff49fdaa22bfd826c0d0ddb1ff259c87aa93db862ce50"
  },
  {
    "task": "SQ-18",
    "checks": 49,
    "automatic_failure_checks": [
      "act_3_record",
      "act_4_record",
      "act_5_save",
      "act_6_send",
      "no_new_loan",
      "no_write_1",
      "no_write_2",
      "no_write_3",
      "no_write_4",
      "other_0",
      "other_1",
      "other_2",
      "other_3",
      "send_neil"
    ],
    "diagnostic_checks": [
      "act_1_record",
      "act_2_record",
      "capture_a",
      "capture_b",
      "clearing_preserved",
      "history_0",
      "history_1",
      "history_11",
      "history_12",
      "history_13",
      "history_14",
      "history_19",
      "history_2",
      "history_20",
      "history_21",
      "history_22",
      "history_23",
      "history_24",
      "history_25",
      "history_26",
      "history_27",
      "history_28",
      "history_29",
      "history_3",
      "history_30",
      "history_31",
      "history_32",
      "history_33",
      "history_34",
      "history_4",
      "history_5",
      "history_6",
      "history_7",
      "history_8",
      "history_9"
    ],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_3_record",
          "no_write_3",
          "act_4_record",
          "no_write_4",
          "act_5_save",
          "act_6_send",
          "send_neil",
          "no_write_1",
          "no_new_loan",
          "no_write_2",
          "other_0",
          "other_1",
          "other_2",
          "other_3"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "collection_treatment",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "proposal_package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "c2c888231d8b9d865eee0db31361d1c40f7a156ab559d2fb9bc8fcee3d31002c"
  },
  {
    "task": "SQ-19",
    "checks": 70,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_record",
      "act_7_record",
      "act_8_save",
      "hold_no_release",
      "hold_write_ceiling",
      "no_write_1",
      "no_write_10",
      "no_write_11",
      "no_write_13_1",
      "no_write_13_10",
      "no_write_13_11",
      "no_write_13_12",
      "no_write_13_13",
      "no_write_13_14",
      "no_write_13_15",
      "no_write_13_16",
      "no_write_13_17",
      "no_write_13_18",
      "no_write_13_19",
      "no_write_13_2",
      "no_write_13_20",
      "no_write_13_21",
      "no_write_13_22",
      "no_write_13_3",
      "no_write_13_4",
      "no_write_13_5",
      "no_write_13_6",
      "no_write_13_7",
      "no_write_13_8",
      "no_write_13_9",
      "no_write_14_1",
      "no_write_14_10",
      "no_write_14_2",
      "no_write_14_3",
      "no_write_14_4",
      "no_write_14_5",
      "no_write_14_6",
      "no_write_14_7",
      "no_write_14_8",
      "no_write_14_9",
      "no_write_15_1",
      "no_write_16",
      "no_write_17_1",
      "no_write_17_2",
      "no_write_18",
      "no_write_19",
      "no_write_19_9b07dd2a",
      "no_write_19_9b18d66f",
      "no_write_20",
      "no_write_21",
      "no_write_23",
      "no_write_3",
      "no_write_4",
      "no_write_5",
      "no_write_6",
      "no_write_7",
      "no_write_8",
      "no_write_9",
      "principal_after",
      "proceeds_after",
      "seller_transfer_cap",
      "wb_1_mambu_deposit_transactions",
      "wb_2_mambu_loan_transactions"
    ],
    "diagnostic_checks": [
      "capture__sn_sc_req_item_64d65f34896b7e10d7e7028ac347632e",
      "capture__sn_sc_req_item_a48a784da0d761b42e28645b423aeebd"
    ],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "seller_transfer_cap",
          "act_5_record",
          "hold_write_ceiling",
          "hold_no_release",
          "principal_after",
          "proceeds_after",
          "act_6_record",
          "act_7_record",
          "act_8_save",
          "wb_1_mambu_deposit_transactions",
          "wb_2_mambu_loan_transactions",
          "no_write_1",
          "no_write_3",
          "no_write_4",
          "no_write_5",
          "no_write_6",
          "no_write_7",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_11",
          "no_write_13_1",
          "no_write_13_2",
          "no_write_13_3",
          "no_write_13_4",
          "no_write_13_5",
          "no_write_13_6",
          "no_write_13_7",
          "no_write_13_8",
          "no_write_13_9",
          "no_write_13_10",
          "no_write_13_11",
          "no_write_13_12",
          "no_write_13_13",
          "no_write_13_14",
          "no_write_13_15",
          "no_write_13_16",
          "no_write_13_17",
          "no_write_13_18",
          "no_write_13_19",
          "no_write_13_20",
          "no_write_13_21",
          "no_write_13_22",
          "no_write_14_1",
          "no_write_14_2",
          "no_write_14_3",
          "no_write_14_4",
          "no_write_14_5",
          "no_write_14_6",
          "no_write_14_7",
          "no_write_14_8",
          "no_write_14_9",
          "no_write_14_10",
          "no_write_15_1",
          "no_write_16",
          "no_write_17_1",
          "no_write_17_2",
          "no_write_18",
          "no_write_19",
          "no_write_19_9b07dd2a",
          "no_write_19_9b18d66f",
          "no_write_20",
          "no_write_21",
          "no_write_23"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "assignment_basis",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [
          "seller_transfer_cap"
        ],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "a0f5dfbc342e1b2e5b4cefef3ecc0d86186689aec9b712693c01acdea407836b"
  },
  {
    "task": "SQ-20",
    "checks": 13,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_save",
      "act_5_send",
      "keep_exception_open",
      "net_account_credit",
      "no_cancelled_credit",
      "no_foreign_account",
      "no_pending_credit",
      "no_refund_duplicate",
      "preserve_refund",
      "wb_mambu"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "net_account_credit",
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_save",
          "act_5_send",
          "wb_mambu",
          "no_refund_duplicate",
          "no_cancelled_credit",
          "no_pending_credit",
          "no_foreign_account",
          "preserve_refund",
          "keep_exception_open"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "fee_classification",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "pending_reporting",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "df835a858ff3a010b3dbe40d7edb08698afba7f3827796bae345d167c6ddf876"
  },
  {
    "task": "SQ-21",
    "checks": 18,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_save",
      "act_7_send",
      "no_write_1",
      "no_write_10",
      "no_write_11",
      "no_write_12",
      "no_write_13",
      "no_write_2",
      "no_write_3",
      "no_write_6",
      "no_write_8",
      "no_write_9",
      "wb_1_sn_sc_req_item"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_save",
          "act_7_send",
          "wb_1_sn_sc_req_item",
          "no_write_1",
          "no_write_2",
          "no_write_3",
          "no_write_6",
          "no_write_8",
          "no_write_9",
          "no_write_10",
          "no_write_11",
          "no_write_12",
          "no_write_13"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "funding_reconciliation",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "authority_controls",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "6d7e9dbbebeef68cc5e304d1cbfb1c3dfa278cfdbc750ab1b507499bffafcc20"
  },
  {
    "task": "SQ-22",
    "checks": 13,
    "automatic_failure_checks": [
      "ava_credit",
      "ben_credit",
      "cash_record",
      "cash_source",
      "cora_credit",
      "l1_done",
      "l2_done",
      "l3_done",
      "mail_kate",
      "mail_neil",
      "no_write_3",
      "save_folder",
      "source_preserved"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "cash_source",
          "ava_credit",
          "ben_credit",
          "cora_credit",
          "l1_done",
          "l2_done",
          "l3_done",
          "save_folder",
          "mail_kate",
          "mail_neil",
          "cash_record",
          "source_preserved",
          "no_write_3"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "valuation_basis",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "receivable_treatment",
        "check_ids": [
          "ava_credit",
          "no_write_3"
        ],
        "must_pass": false,
        "authoritative_checks": true
      },
      {
        "id": "workpaper",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "fa0215c99cb279eb5cba9c88f10fcc605b9c1073aec63c49b3ebbbe3bf29e3ad"
  },
  {
    "task": "SQ-23",
    "checks": 12,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_creditor",
      "act_2_currency",
      "act_2_debtor",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_record",
      "act_6_save",
      "act_7_send",
      "wb_1_mambu_deposit_transactions",
      "wb_2_pain001_instructions"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_2_debtor",
          "act_2_creditor",
          "act_2_currency",
          "act_3_record",
          "act_4_record",
          "act_5_record",
          "act_6_save",
          "act_7_send",
          "wb_1_mambu_deposit_transactions",
          "wb_2_pain001_instructions"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "pending_control",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "evidence_handoff",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "ed41e6059c284f77f8e3e4cbee44833c49577df69614174431e3f9a6fdeac42f"
  },
  {
    "task": "SQ-24",
    "checks": 7,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_save",
      "act_6_send",
      "no_write_1"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "no_write_1",
          "act_3_record",
          "act_4_record",
          "act_5_save",
          "act_6_send"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "business_day_followup",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "formal_event_hold",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "package",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "18207949088364d5d5d78154a968ebc5b243f0d1b0e879f2a0bdd66a81bcf048"
  },
  {
    "task": "SQ-25",
    "checks": 9,
    "automatic_failure_checks": [
      "act_1_record",
      "act_2_record",
      "act_3_record",
      "act_4_record",
      "act_5_save",
      "act_6_send",
      "no_write_3",
      "no_write_4",
      "wb_1_dueDiligence"
    ],
    "diagnostic_checks": [],
    "criterion_bindings": [
      {
        "id": "main_answer",
        "check_ids": [],
        "must_pass": true,
        "authoritative_checks": false
      },
      {
        "id": "required_actions",
        "check_ids": [
          "act_1_record",
          "act_2_record",
          "act_3_record",
          "act_4_record",
          "act_5_save",
          "act_6_send",
          "wb_1_dueDiligence",
          "no_write_3",
          "no_write_4"
        ],
        "must_pass": true,
        "authoritative_checks": true
      },
      {
        "id": "accepted_obligations",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "derived_amounts",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "authority_requirements",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "conduct",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      },
      {
        "id": "status",
        "check_ids": [],
        "must_pass": false,
        "authoritative_checks": false
      }
    ],
    "capture_sha256": "1d6be7fe735e91200ad2a8c2e3bf662c4c50fb7798df8a54a45fe58317d6ab46"
  }
]


==> anc/task-id-map.json <==
[
  {
    "id": "SQ-1",
    "name": "Mercer custody recovery",
    "setting": "SQ",
    "source_short_id": "p10",
    "source_task_id": "bank-w12-a4-p10-n01"
  },
  {
    "id": "SQ-2",
    "name": "Walther reconsideration",
    "setting": "SQ",
    "source_short_id": "p23",
    "source_task_id": "bank-w12-a8-p23-n01"
  },
  {
    "id": "SQ-3",
    "name": "Maren Vale awards",
    "setting": "SQ",
    "source_short_id": "p29",
    "source_task_id": "bank-w12-a18-p29-n01"
  },
  {
    "id": "SQ-4",
    "name": "Saucedo service remediation",
    "setting": "SQ",
    "source_short_id": "p41",
    "source_task_id": "bank-w12-a18-p41-e1"
  },
  {
    "id": "SQ-5",
    "name": "Houghton subscriptions",
    "setting": "SQ",
    "source_short_id": "p52",
    "source_task_id": "bank-w12-a35-p52-e1"
  },
  {
    "id": "SQ-6",
    "name": "Kwon supplier draws",
    "setting": "SQ",
    "source_short_id": "p68",
    "source_task_id": "bank-w12-a29-p68-e1"
  },
  {
    "id": "SQ-7",
    "name": "Ontiveros charge correction",
    "setting": "SQ",
    "source_short_id": "p81",
    "source_task_id": "bank-w12-a36-p81-e1"
  },
  {
    "id": "SQ-8",
    "name": "Tellez equipment recovery",
    "setting": "SQ",
    "source_short_id": "p82",
    "source_task_id": "bank-w12-a34-p82-e1"
  },
  {
    "id": "SQ-9",
    "name": "Basalt Ridge equipment financing",
    "setting": "SQ",
    "source_short_id": "p87",
    "source_task_id": "bank-w12-a51-p87-n01"
  },
  {
    "id": "SQ-10",
    "name": "McBride supplier releases",
    "setting": "SQ",
    "source_short_id": "p107",
    "source_task_id": "bank-w12-a47-p107-n01"
  },
  {
    "id": "SQ-11",
    "name": "Ransom inspection consent",
    "setting": "SQ",
    "source_short_id": "p113",
    "source_task_id": "bank-w12-a31-p113-e1"
  },
  {
    "id": "SQ-12",
    "name": "Basalt Ridge commissary replacement",
    "setting": "SQ",
    "source_short_id": "p116",
    "source_task_id": "bank-w12-a56-p116-e1"
  },
  {
    "id": "SQ-13",
    "name": "Wickersham pad releases",
    "setting": "SQ",
    "source_short_id": "p123",
    "source_task_id": "bank-w12-a31-p123-e1"
  },
  {
    "id": "SQ-14",
    "name": "Hong repair reserve",
    "setting": "SQ",
    "source_short_id": "p127",
    "source_task_id": "bank-w12-a48-p127-e1"
  },
  {
    "id": "SQ-15",
    "name": "McBride source of funds",
    "setting": "SQ",
    "source_short_id": "p133",
    "source_task_id": "bank-w12-a57-p133-v50"
  },
  {
    "id": "SQ-16",
    "name": "Benitez hail reimbursements",
    "setting": "SQ",
    "source_short_id": "p139",
    "source_task_id": "bank-w12-a61-p139-n01"
  },
  {
    "id": "SQ-17",
    "name": "Motor-title custody costs",
    "setting": "SQ",
    "source_short_id": "p210",
    "source_task_id": "bank-w12-a76-p210-n01"
  },
  {
    "id": "SQ-18",
    "name": "Soto supplier assurance",
    "setting": "SQ",
    "source_short_id": "p266",
    "source_task_id": "bank-w12-a78-p266-n01"
  },
  {
    "id": "SQ-19",
    "name": "Montano crop receipts",
    "setting": "SQ",
    "source_short_id": "p267",
    "source_task_id": "bank-w12-a77-p267-n01"
  },
  {
    "id": "SQ-20",
    "name": "Basalt Ridge merchant-return reconciliation",
    "setting": "SQ",
    "source_short_id": "p363",
    "source_task_id": "bank-w12-a92-p363-n01"
  },
  {
    "id": "SQ-21",
    "name": "Ledesma refund preparation",
    "setting": "SQ",
    "source_short_id": "p381",
    "source_task_id": "bank-w12-a103-p381-n01"
  },
  {
    "id": "SQ-22",
    "name": "Basalt Ridge partner distribution",
    "setting": "SQ",
    "source_short_id": "p393",
    "source_task_id": "bank-w12-a101-p393-n01"
  },
  {
    "id": "SQ-23",
    "name": "Rosas distribution",
    "setting": "SQ",
    "source_short_id": "p401",
    "source_task_id": "bank-w12-a115-p401-n01"
  },
  {
    "id": "SQ-24",
    "name": "Gaines estate notice",
    "setting": "SQ",
    "source_short_id": "p405",
    "source_task_id": "bank-w12-a111-p405-n01"
  },
  {
    "id": "SQ-25",
    "name": "Tellez joint requests",
    "setting": "SQ",
    "source_short_id": "p427",
    "source_task_id": "bank-w12-a116-p427-n01"
  },
  {
    "id": "MQ-1",
    "name": "Riverside late charges",
    "setting": "MQ",
    "source_short_id": "b1-09",
    "source_task_id": "ridgeline-b1-09"
  },
  {
    "id": "MQ-2",
    "name": "Dalton check exceptions",
    "setting": "MQ",
    "source_short_id": "b1-19",
    "source_task_id": "ridgeline-b1-19"
  },
  {
    "id": "MQ-3",
    "name": "Stone Ridge sweep",
    "setting": "MQ",
    "source_short_id": "b1-33",
    "source_task_id": "ridgeline-b1-33"
  },
  {
    "id": "MQ-4",
    "name": "Juniata cash deposits",
    "setting": "MQ",
    "source_short_id": "b1-36",
    "source_task_id": "ridgeline-b1-36"
  },
  {
    "id": "MQ-5",
    "name": "Stone Valley truck",
    "setting": "MQ",
    "source_short_id": "b1-69",
    "source_task_id": "ridgeline-b1-69"
  },
  {
    "id": "MQ-6",
    "name": "Dalton payroll",
    "setting": "MQ",
    "source_short_id": "b1-72",
    "source_task_id": "ridgeline-b1-72"
  },
  {
    "id": "MQ-7",
    "name": "Mountain Laurel release",
    "setting": "MQ",
    "source_short_id": "b1-78",
    "source_task_id": "ridgeline-b1-78"
  },
  {
    "id": "MQ-8",
    "name": "Fultz and Byler installment",
    "setting": "MQ",
    "source_short_id": "b1-114",
    "source_task_id": "ridgeline-b1-114"
  },
  {
    "id": "MQ-9",
    "name": "Burnham Diesel payoff",
    "setting": "MQ",
    "source_short_id": "b1-121",
    "source_task_id": "ridgeline-b1-121"
  },
  {
    "id": "MQ-10",
    "name": "Electric Avenue reserve",
    "setting": "MQ",
    "source_short_id": "b1-130",
    "source_task_id": "ridgeline-b1-130"
  },
  {
    "id": "MQ-11",
    "name": "Tuscarora buyer payment",
    "setting": "MQ",
    "source_short_id": "b1-163",
    "source_task_id": "ridgeline-b1-163"
  },
  {
    "id": "MQ-12",
    "name": "Burnham Industrial payoff",
    "setting": "MQ",
    "source_short_id": "b1-177",
    "source_task_id": "ridgeline-b1-177"
  },
  {
    "id": "MQ-13",
    "name": "Havice seasonal funding",
    "setting": "MQ",
    "source_short_id": "b1-240",
    "source_task_id": "ridgeline-b1-240"
  },
  {
    "id": "MQ-14",
    "name": "Warriors Mark sale",
    "setting": "MQ",
    "source_short_id": "b1-243",
    "source_task_id": "ridgeline-b1-243"
  },
  {
    "id": "MQ-15",
    "name": "Rider loader sale",
    "setting": "MQ",
    "source_short_id": "b1-266",
    "source_task_id": "ridgeline-b1-266"
  },
  {
    "id": "MQ-16",
    "name": "Valley Fresh leaseback",
    "setting": "MQ",
    "source_short_id": "b1-279",
    "source_task_id": "ridgeline-b1-279"
  },
  {
    "id": "MQ-17",
    "name": "Armagh crane sale",
    "setting": "MQ",
    "source_short_id": "b1-288",
    "source_task_id": "ridgeline-b1-288"
  },
  {
    "id": "MQ-18",
    "name": "Kish Creek insurance",
    "setting": "MQ",
    "source_short_id": "b1-307",
    "source_task_id": "ridgeline-b1-307"
  },
  {
    "id": "MQ-19",
    "name": "Granville line payoff",
    "setting": "MQ",
    "source_short_id": "b1-320",
    "source_task_id": "ridgeline-b1-320"
  },
  {
    "id": "MQ-20",
    "name": "Jacks Mountain draw",
    "setting": "MQ",
    "source_short_id": "b1-333",
    "source_task_id": "ridgeline-b1-333"
  },
  {
    "id": "MQ-21",
    "name": "Market Street covenant review",
    "setting": "MQ",
    "source_short_id": "b1-350",
    "source_task_id": "ridgeline-b1-350"
  },
  {
    "id": "MQ-22",
    "name": "Brenneman beneficiary verification",
    "setting": "MQ",
    "source_short_id": "b1-354",
    "source_task_id": "ridgeline-b1-354"
  },
  {
    "id": "MQ-23",
    "name": "Appliance inventory finance",
    "setting": "MQ",
    "source_short_id": "b1-372",
    "source_task_id": "ridgeline-b1-372"
  },
  {
    "id": "MQ-24",
    "name": "Halvorsen settlement",
    "setting": "MQ",
    "source_short_id": "halvorsen-02",
    "source_task_id": "ridgeline-halvorsen-02"
  },
  {
    "id": "MQ-25",
    "name": "Kauffman borrowing base",
    "setting": "MQ",
    "source_short_id": "kauffman-01",
    "source_task_id": "ridgeline-kauffman-01"
  }
]

